Training Autoregressive Language Models on Rounded, Bounded, and Censored Numerical Labels via Exact Likelihood

Numerical labels often specify a set of possible values: a measurement is rounded, a laboratory test reports only a bound, or a program is stopped at a timeout. We introduce boundary marginalization, the first method that trains an autoregressive language model on the exact likelihood of such observations through its existing digit tokens. A fixed-width, order-preserving numeral representation groups consecutive grid values under shared digit prefixes. An interval is a union of such groups, so its exact probability and gradient follow from at most two boundary paths, the successive digit prefixes of its endpoints, each of length logarithmic in the number of grid values. The resulting objective unifies precise, rounded, bounded, and censored supervision and trains digit decisions at the resolution supplied by each observation. The same computation supports exact distributional queries and unbiased gradients for the continuous ranked probability score on exact labels. Experiments show recovery of a conditional distribution from rounded and censored reports alone, improved likelihood on naturally censored molecular measurements, and more accurate code latency distributions on two backbones. Exact interval updates remain tractable as the numerical support grows to one million values.

==> manuscript_figures/plot_controlled_recovery.py <==
"""Plot controlled recovery from one or more study per_run.csv files.

Usage:
  python scripts/plot_controlled_recovery.py reports/new_study/per_run.csv \
      manuscript_figures/controlled_recovery_extended \
      --extra-csv reports/lowrho_extension_v1/per_run.csv --seeds 0 1 2

Arithmetic means and sample SDs are computed before any axis transform. Every
measured head/fraction combination is retained. Decoder curves share the single
rho=1 event reference, whose observations are drawn once. Horizontal offsets and
seed jitter change only display positions, never the fraction used in aggregation.
The inputs must contain one non-diagnostic row per (method, rho, seed), with the
same selected seed IDs in all represented configurations. By default, seeds 0,
1, and 2 are selected. The x axis is linear when rho=0 is present; otherwise the
original log x axis is retained. The y axis is log only when all observations and
mean-minus-SD endpoints are positive. An adjacent JSON records the plotted data.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path
from typing import Any, Sequence

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FuncFormatter, LogLocator, NullLocator
import numpy as np

METHODS = (
    ("event", "Event likelihood (ours)", "o"),
    ("complete", "Complete-case CE", "s"),
    ("imputed", "Imputed-label CE", "^"),
    ("mixture", "Event-aware mixture", "D"),
    ("histogram", "Event-aware histogram", "v"),
)
ALIASES = {"histogram_256": "histogram"}
COLORS = {
    "event": "#1f77b4", "complete": "#ff7f0e", "imputed": "#2ca02c",
    "mixture": "#d62728", "histogram": "#9467bd",
}


def load_groups(
    source: Path, extra_csv: Sequence[Path] = (), seeds: Sequence[int] = (0, 1, 2),
) -> dict[tuple[str, float], dict[int, float]]:
    """Read seed-level errors, rejecting ambiguous or incomparable input."""
    groups: dict[tuple[str, float], dict[int, float]] = {}
    sources = list(dict.fromkeys(Path(p).resolve() for p in (source, *extra_csv)))
    selected = set(seeds)
    if not selected:
        raise ValueError("Select at least one seed")
    for path in sources:
        with path.open(newline="", encoding="utf-8-sig") as handle:
            reader = csv.DictReader(handle)
            reader.fieldnames = [name.strip() for name in (reader.fieldnames or [])]
            required = {"method", "rho", "seed", "mean_ise"}
            if not required.issubset(reader.fieldnames):
                raise ValueError(f"{path}: required columns are {sorted(required)}")
            for line, row in enumerate(reader, start=2):
                try:
                    seed = int(row["seed"])
                except (ValueError, TypeError) as exc:
                    raise ValueError(f"{path}:{line}: invalid seed") from exc
                if seed not in selected:
                    continue
                method = (row.get("method") or "").strip()
                method = ALIASES.get(method, method)
                if method not in COLORS:
                    raise ValueError(f"{path}:{line}: unrecognized method {method!r}")
                if (row.get("diagnostic_only") or "").strip().lower() in {"true", "1", "yes"}:
                    raise ValueError(f"{path}:{line}: diagnostic-only rows are not learning results")
                try:
                    rho = float(row["rho"])
                    value = float(row["mean_ise"])
                except (ValueError, TypeError) as exc:
                    raise ValueError(f"{path}:{line}: invalid rho or mean_ise") from exc
                if not (0 <= rho <= 1) or not math.isfinite(value) or value < 0:
                    raise ValueError(f"{path}:{line}: require 0 <= rho <= 1 and finite nonnegative ISE")
                by_seed = groups.setdefault((method, rho), {})
                if seed in by_seed:
                    raise ValueError(f"Duplicate (method, rho, seed): {(method, rho, seed)}")
                by_seed[seed] = value
    if not groups:
        raise ValueError(f"{source}: no result rows")
    seed_sets = {tuple(sorted(values)) for values in groups.values()}
    if len(seed_sets) != 1:
        raise ValueError("Use a matched-seed CSV; configurations have different seed IDs")
    reference = groups.get(("event", 1.0))
    for method in ("complete", "imputed"):
        values = groups.get((method, 1.0))
        if values is not None and values != reference:
            raise ValueError("Distinct full-label fits cannot be merged into the shared reference")
    return groups


def plot_recovery(
    source: Path, output: Path, extra_csv: Sequence[Path] = (),
    seeds: Sequence[int] = (0, 1, 2),
) -> dict[str, Any]:
    """Write the vector PDF, PNG preview, and machine-readable plotting audit."""
    source, output = Path(source), Path(output)
    extra_csv, seeds = tuple(extra_csv), tuple(seeds)
    output.parent.mkdir(parents=True, exist_ok=True)
    sources = list(dict.fromkeys(Path(p).resolve() for p in (source, *extra_csv)))
    groups = load_groups(source, extra_csv=extra_csv, seeds=seeds)
    rhos = sorted({rho for _, rho in groups})
    reference = groups.get(("event", 1.0))
    log_x = rhos[0] > 0
    gaps = np.diff(np.log(rhos) if log_x else rhos)
    spacing = (min(0.050 if log_x else 0.012, float(gaps.min()) / 12)
               if len(gaps) else (0.045 if log_x else 0.012))

    def shift(x: float, offset: float) -> float:
        return x * math.exp(offset) if log_x else x + offset

    display_x: dict[tuple[str, float], float] = {}
    for rho in rhos:
        active = [m for m, _, _ in METHODS if (m, rho) in groups
                  and not (rho == 1.0 and m in {"event", "complete", "imputed"})]
        for index, method in enumerate(active):
            display_x[(method, rho)] = shift(rho, (index - (len(active)-1)/2) * spacing)
    # When present, the single full-label reference is located at the nominal rho=1.
    left = shift(min([*display_x.values(), *rhos]), -2.3 * spacing)
    right = shift(max([*display_x.values(), *rhos]), 2.3 * spacing)
    fig, ax = plt.subplots(figsize=(6.6 if not log_x else 6.0, 3.85))
    audit: dict[str, Any] = {
        "source": source.name,
        "source_sha256": hashlib.sha256(source.read_bytes()).hexdigest(),
        "sources": [{"path": str(p), "sha256": hashlib.sha256(p.read_bytes()).hexdigest()}
                    for p in sources],
        "input_rows": sum(len(v) for v in groups.values()),
        "selected_seeds": sorted(next(iter(groups.values()))),
        "requested_seeds": sorted(set(seeds)),
        "rhos": rhos,
        "scale_factor": 1000,
        "x_axis": "log" if log_x else "linear",
        "aggregation": "Arithmetic mean and sample SD (ddof=1), before axis transforms",
        "display_offsets_only": True,
        "groups": [],
    }
    extrema: list[float] = []

    def summarize(method: str, rho: float, x: float) -> tuple[float, float, list[float], list[float]]:
        values = groups[(method, rho)]
        seed_ids = sorted(values)
        scaled = np.asarray([values[seed] * 1000 for seed in seed_ids])
        mean = float(scaled.mean())
        sd = float(scaled.std(ddof=1)) if len(scaled) > 1 else math.nan
        offsets = np.linspace(-0.16, 0.16, len(seed_ids)) * spacing if len(seed_ids) > 1 else [0.0]
        xs = [shift(x, float(offset)) for offset in offsets]
        extrema.extend(scaled.tolist())
        extrema.extend([mean-sd, mean+sd] if math.isfinite(sd) else [mean])
        audit["groups"].append({
            "method": method, "rho": rho, "display_x": x, "seed_ids": seed_ids,
            "values": [values[s] for s in seed_ids], "mean": mean/1000,
            "sample_sd": sd/1000 if math.isfinite(sd) else None,
            "scaled_mean": mean, "scaled_sample_sd": sd if math.isfinite(sd) else None,
        })
        return mean, sd, xs, scaled.tolist()

    for method, label, marker in METHODS:
        measured = sorted(r for (m, r) in groups if m == method
                          and not (r == 1.0 and method in {"event", "complete", "imputed"}))
        if not measured:
            continue
        x_values, means, sds, seed_x, seed_y = [], [], [], [], []
        for rho in measured:
            x = display_x[(method, rho)]
            mean, sd, xs, ys = summarize(method, rho, x)
            x_values.append(x); means.append(mean); sds.append(sd)
            seed_x.extend(xs); seed_y.extend(ys)
        is_decoder = method in {"event", "complete", "imputed"}
        measured_count = len(measured)
        if is_decoder and reference is not None:
            x_values.append(1.0)
            means.append(float(np.mean(list(reference.values()))) * 1000)
            sds.append(math.nan)  # Shared error bar and raw observations are drawn only below.
        ax.errorbar(x_values, means, yerr=sds, marker=marker, color=COLORS[method],
                    linestyle="-" if is_decoder else "none", markevery=range(measured_count),
                    markersize=5.0, linewidth=1.4, elinewidth=1.1, capsize=2.7,
                    label=label, zorder=3)
        ax.scatter(seed_x, seed_y, marker=marker, color=COLORS[method],
                   s=13, alpha=0.4, linewidths=0, zorder=2)

    if reference is not None:
        mean, sd, xs, ys = summarize("event", 1.0, 1.0)
        ax.errorbar([left, 1.0], [mean, mean], yerr=[math.nan, sd], linestyle="--",
                    marker="P", color="#555555", markevery=[1], markersize=5.6, linewidth=1.0,
                    capsize=2.7, elinewidth=1.1, label="Shared full-label reference", zorder=1)
        ax.scatter(xs, ys, marker="P", color="#555555", s=15, alpha=0.4, linewidths=0, zorder=2)
    if not extrema:
        raise ValueError("No plottable groups")
    y_low, y_high = min(extrema), max(extrema)
    log_y = y_low > 0
    ax.set_xscale("log" if log_x else "linear")
    ax.set_yscale("log" if log_y else "linear")
    ax.set_xlim(left, right)
    if log_y:
        y_span = max(math.log(y_high / y_low), 0.3)
        ax.set_ylim(y_low * math.exp(-0.11*y_span), y_high * math.exp(0.10*y_span))
        ax.yaxis.set_major_locator(LogLocator(base=10, subs=(1, 2, 3, 5)))
    else:
        y_span = max(y_high - y_low, 1.0)
        ax.set_ylim(y_low - 0.08*y_span, y_high + 0.10*y_span)
    ax.xaxis.set_major_locator(FixedLocator(rhos))
    ax.xaxis.set_major_formatter(FuncFormatter(lambda value, _: f"{value:g}"))
    ax.xaxis.set_minor_locator(NullLocator())
    ax.yaxis.set_major_formatter(FuncFormatter(lambda value, _: f"{value:g}"))
    ax.yaxis.set_minor_locator(NullLocator())
    ax.set_xlabel(r"Nominal precise-label fraction $\rho$", fontsize=10)
    ax.set_ylabel(r"Integrated squared CDF error ($\times 10^3$)", fontsize=9.5)
    ax.tick_params(labelsize=9)
    ax.grid(axis="y", alpha=0.2)
    ax.legend(ncol=2, frameon=False, fontsize=8.2, loc="lower left",
              bbox_to_anchor=(0, 1.02), borderaxespad=0, columnspacing=1.8,
              handlelength=2.1, handletextpad=0.5)
    fig.tight_layout(pad=0.65)
    fig.savefig(output.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(output.with_suffix(".png"), dpi=240, bbox_inches="tight")
    audit["y_axis"] = "log" if log_y else "linear"
    audit["x_limits"] = list(ax.get_xlim())
    audit["y_limits"] = list(ax.get_ylim())
    plt.close(fig)
    audit["drawn_seed_points"] = sum(len(g["seed_ids"]) for g in audit["groups"])
    audit["shared_reference_drawn_once"] = reference is not None
    audit_path = output.parent / (output.name + "_data.json")
    audit_path.write_text(json.dumps(audit, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print(f"Wrote {output.with_suffix('.pdf')}, PNG preview, and data audit.")
    return audit


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("per_run", type=Path)
    parser.add_argument("output", type=Path, help="Output prefix (without an extension)")
    parser.add_argument("--extra-csv", type=Path, nargs="+", default=[],
                        help="Additional per_run.csv files, e.g. the low-rho study report")
    parser.add_argument("--seeds", type=int, nargs="+", default=[0, 1, 2],
                        help="Seed IDs to include (default: 0 1 2)")
    args = parser.parse_args()
    try:
        plot_recovery(args.per_run, args.output, extra_csv=args.extra_csv, seeds=args.seeds)
    except (OSError, ValueError) as exc:
        parser.exit(2, f"Error: {exc}\n")


if __name__ == "__main__":
    main()


==> manuscript_figures/plot_controlled_recovery_seeds.py <==
"""Per-seed CDF error for every configuration of the controlled recovery study.

One panel per reporting fraction; each marker is one fine-tuning seed (seed 0
circle, seed 1 square, seed 2 triangle), and the short bar is the seed mean.
Values come directly from the supplied per-run CSVs; nothing is derived from
aggregate means/SDs or digitized. The default seed filter keeps the three core
seeds when a CSV also includes the five-seed rho=0.2 follow-up.

Run from any directory:
  python manuscript_figures/plot_controlled_recovery_seeds.py
  python manuscript_figures/plot_controlled_recovery_seeds.py old/per_run.csv \
      manuscript_figures/controlled_recovery_seeds --extra-csv new/per_run.csv
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter, LogLocator, NullLocator

HERE = Path(__file__).resolve().parent
MARKERS = {0: "o", 1: "s", 2: "^"}
METHODS = (
    ("event", "Event likelihood (ours)", "#1f77b4"),
    ("complete", "Complete-case CE", "#ff7f0e"),
    ("imputed", "Imputed-label CE", "#2ca02c"),
    ("mixture", "Event-aware mixture", "#d62728"),
    ("histogram", "Event-aware histogram", "#9467bd"),
)
LABEL = {key: label for key, label, _ in METHODS}
COLOR = {key: color for key, _, color in METHODS}


def read_rows(source: Path, extra_csv=(), seeds=(0, 1, 2)):
    """Combine per-run CSVs and retain matched seed IDs in represented groups."""
    rows = {}
    selected = set(seeds)
    if not selected:
        raise ValueError("Select at least one training seed")
    required = {"rho", "method", "seed", "mean_ise"}
    sources = list(dict.fromkeys(Path(p).resolve() for p in (source, *extra_csv)))
    for path in sources:
        with path.open(newline="", encoding="utf-8-sig") as stream:
            reader = csv.DictReader(stream, skipinitialspace=True)
            reader.fieldnames = [name.strip() for name in reader.fieldnames or []]
            if not required.issubset(reader.fieldnames):
                raise ValueError(f"{path}: required columns are {sorted(required)}")
            for line, raw in enumerate(reader, start=2):
                row = {k: v.strip() if isinstance(v, str) else v
                       for k, v in raw.items() if k is not None}
                try:
                    seed = int(row["seed"])
                except (ValueError, TypeError) as exc:
                    raise ValueError(f"{path}:{line}: invalid seed") from exc
                if seed not in selected:
                    continue
                if (row.get("diagnostic_only") or "").lower() in {"true", "1", "yes"}:
                    raise ValueError(f"{path}:{line}: diagnostic rows are not empirical evidence")
                method = {"histogram_256": "histogram"}.get(row["method"], row["method"])
                if method not in LABEL:
                    raise ValueError(f"{path}:{line}: unrecognized method {method!r}")
                try:
                    rho, value = float(row["rho"]), float(row["mean_ise"])
                except (ValueError, TypeError) as exc:
                    raise ValueError(f"{path}:{line}: invalid rho or mean_ise") from exc
                if not 0 <= rho <= 1 or not math.isfinite(value) or value < 0:
                    raise ValueError(f"{path}:{line}: require 0 <= rho <= 1 and finite nonnegative ISE")
                key = (rho, method, seed)
                if key in rows:
                    raise ValueError(f"Duplicate rho/method/seed: {key}")
                rows[key] = value * 1e3
    if not rows:
        raise ValueError("No result rows remain after seed selection")
    groups = {}
    for (rho, method, seed), value in rows.items():
        groups.setdefault((rho, method), {})[seed] = value
    if len({tuple(sorted(values)) for values in groups.values()}) != 1:
        raise ValueError("Use matched seed IDs across the represented configurations")
    reference = groups.get((1.0, "event"))
    for method in ("complete", "imputed"):
        values = groups.get((1.0, method))
        if values is not None and values != reference:
            raise ValueError("Distinct full-label fits cannot be merged into the shared reference")
    return rows


def plot(source: Path, output: Path, extra_csv=(), seeds=(0, 1, 2)):
    source, output = Path(source), Path(output)
    extra_csv = tuple(Path(p) for p in extra_csv)
    seeds = tuple(seeds)
    rows = read_rows(source, extra_csv, seeds)
    selected = sorted({seed for _, _, seed in rows})
    drawn = {key: value for key, value in rows.items()
             if not (key[0] == 1.0 and key[1] in {"complete", "imputed"})}
    rhos = sorted({rho for rho, _, _ in drawn})
    methods_by_rho = {rho: [method for method, _, _ in METHODS
                            if (rho, method, selected[0]) in drawn] for rho in rhos}
    extra_markers = ("D", "v", "P", "X", "<", ">", "h", "*", "p", "d", "8")
    markers = dict(MARKERS)
    markers.update({seed: extra_markers[i % len(extra_markers)]
                    for i, seed in enumerate(s for s in selected if s not in MARKERS)})
    # At most three panels per row. Five fractions use 2+3, keeping the new
    # rho=0 and rho=0.1 panels together above the original three fractions.
    row_count = math.ceil(len(rhos) / 3)
    base, remainder = divmod(len(rhos), row_count)
    fig = plt.figure(figsize=(6.6, 2.75 * row_count))
    outer = fig.add_gridspec(row_count, 1)
    axes, panel_rows, start = [], [], 0
    for row_index in range(row_count):
        count = base + (row_index >= row_count - remainder)
        panel_rhos = rhos[start:start + count]
        start += count
        inner = outer[row_index, 0].subgridspec(
            1, count, width_ratios=[max(1.5, len(methods_by_rho[rho])) for rho in panel_rhos])
        for column, rho in enumerate(panel_rhos):
            ax = fig.add_subplot(inner[0, column], sharey=axes[0] if axes else None)
            axes.append(ax)
            panel_rows.append(row_index)
            ax.tick_params(labelleft=column == 0)
            if column == 0:
                ax.set_ylabel(r"CDF error ($\times10^{3}$)", fontsize=9.5)

    record = []
    for ax, rho in zip(axes, rhos):
        methods = methods_by_rho[rho]
        for i, m in enumerate(methods):
            values = [drawn[(rho, m, s)] for s in selected]
            mean = sum(values) / len(values)
            ax.hlines(mean, i - 0.28, i + 0.28, color=COLOR[m], linewidth=1.6, zorder=2)
            spacing = min(0.14, 0.45 / max(len(selected) - 1, 1))
            for j, (seed, v) in enumerate(zip(selected, values)):
                ax.scatter(i + (j - (len(selected) - 1) / 2) * spacing, v,
                           marker=markers[seed], s=34,
                           color=COLOR[m], edgecolor="white", linewidth=0.5, zorder=3)
                record.append(dict(rho=rho, method=m, seed=seed, cdf_error_x1000=v))
        ax.set_xticks(range(len(methods)))
        ax.set_xticklabels([LABEL[m].replace(" (ours)", "").replace("Event-aware mixture", "Mixture head")
                            .replace("Event-aware histogram", "Histogram head")
                            for m in methods], rotation=35, ha="right", fontsize=9)
        title = rf"$\rho={rho:g}$"
        if rho == 1.0 and methods == ["event"]:
            title += "\n(shared reference)"
        ax.set_title(title, fontsize=10)
        ax.spines[["top", "right"]].set_visible(False)
        ax.grid(axis="y", color="#dedede", linewidth=0.55, alpha=0.7)
        ax.set_axisbelow(True)
        ax.tick_params(labelsize=9)
        ax.set_xlim(-0.6, len(methods) - 0.4)
    low, high = min(drawn.values()), max(drawn.values())
    if low > 0:
        span = max(math.log(high) - math.log(low), 0.3)
        axes[0].set_yscale("log")
        axes[0].set_ylim(low * math.exp(-0.11 * span), high * math.exp(0.10 * span))
        axes[0].yaxis.set_major_locator(LogLocator(base=10, subs=(1, 2, 3, 5)))
    else:
        span = max(high - low, 1e-3)
        axes[0].set_ylim(low - 0.08 * span, high + 0.10 * span)
    axes[0].yaxis.set_major_formatter(FuncFormatter(lambda value, _: f"{value:g}"))
    axes[0].yaxis.set_minor_locator(NullLocator())
    handles = [Line2D([], [], marker=markers[s], linestyle="", color="#555555",
                      markersize=6, label=f"Seed {s}") for s in selected]
    handles.append(Line2D([], [], color="#555555", linewidth=1.6, label="Seed mean"))
    legend_columns = min(6, len(handles))
    fig.legend(handles=handles, loc="lower center", ncol=legend_columns, frameon=False, fontsize=9,
               bbox_to_anchor=(0.5, -0.02))
    legend_rows = math.ceil(len(handles) / legend_columns)
    fig.tight_layout(rect=(0, 0.06 * legend_rows / row_count, 1, 1), h_pad=2.0)
    sources = [dict(path=str(path), sha256=hashlib.sha256(path.read_bytes()).hexdigest())
               for path in dict.fromkeys(Path(p).resolve() for p in (source, *extra_csv))]
    audit = dict(source=str(source), sources=sources, requested_seeds=sorted(set(seeds)),
                 selected_seeds=selected, rhos=rhos,
                 input_rows=len(rows), drawn_seed_points=len(record), scale_factor=1000,
                 x_axis="categorical", y_axis=axes[0].get_yscale(),
                 y_limits=list(axes[0].get_ylim()),
                 seed_markers={str(seed): markers[seed] for seed in selected},
                 shared_reference_drawn_once=(1.0, "event", selected[0]) in drawn,
                 axes=[dict(rho=rho, row=row, methods=methods_by_rho[rho],
                            x_axis=ax.get_xscale(), y_axis=ax.get_yscale(),
                            x_limits=list(ax.get_xlim()), y_limits=list(ax.get_ylim()))
                       for ax, rho, row in zip(axes, rhos, panel_rows)], values=record)
    output.parent.mkdir(parents=True, exist_ok=True)
    try:
        for ext in ("pdf", "png"):
            fig.savefig(output.with_suffix(f".{ext}"), dpi=220, bbox_inches="tight")
    finally:
        plt.close(fig)
    Path(str(output) + "_data.json").write_text(
        json.dumps(audit, indent=1, allow_nan=False) + "\n", encoding="utf-8")
    return audit


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("per_run", nargs="?", type=Path,
                        default=HERE.parent / "paper_data/controlled_recovery_per_run.csv")
    parser.add_argument("output", nargs="?", type=Path,
                        default=HERE / "controlled_recovery_seeds")
    parser.add_argument("--extra-csv", nargs="+", type=Path, default=[],
                        help="Additional launcher per_run.csv files to combine")
    parser.add_argument("--seeds", nargs="+", type=int, default=[0, 1, 2],
                        help="Training seed IDs to retain (default: 0 1 2)")
    args = parser.parse_args()
    try:
        plot(args.per_run, args.output, args.extra_csv, args.seeds)
    except (OSError, ValueError) as exc:
        parser.exit(2, f"Error: {exc}\n")


==> manuscript_figures/plot_paired_seed_effects.py <==
#!/usr/bin/env python3
"""Reproduce the four-panel paired-seed figure from the included reports.

Run from any directory:
    python manuscript_figures/plot_paired_seed_effects.py

Panels:
  (a) controlled rho=0.1: event minus each of the four controls, seeds 0-2
      (computed from reports/lowrho_extension_v1/per_run.csv)
  (b) controlled rho=0.2: event minus complete-case CE, seeds 0-4
      (reports/r20_core_5seed)
  (c, d) KBSS: event minus each control on the physical and log10 scales
      (reports/kbss_latency_v3)

Every supplied difference is checked against the source per_run.csv before
plotting. Points are individual fitted-seed differences; no confidence
intervals or resampling estimates are used.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

HERE = Path(__file__).resolve().parent
MARKERS = {0: "o", 1: "s", 2: "^", 3: "D", 4: "v"}
BLUE, ORANGE = "#1f77b4", "#ff7f0e"
CONTROLS = ("complete", "imputed", "mixture", "histogram_256")
LABELS = ("Complete CE", "Imputed CE", "Mixture head", "Histogram head")
LOWRHO_ALIASES = {"histogram": "histogram_256"}


def read_csv(path):
    with path.open(newline="", encoding="utf-8-sig") as stream:
        reader = csv.DictReader(stream, skipinitialspace=True)
        reader.fieldnames = [name.strip() for name in reader.fieldnames or []]
        return [{k: v.strip() if isinstance(v, str) else v for k, v in row.items()}
                for row in reader]


def check_number(observed, expected, label):
    if not math.isclose(float(observed), float(expected), rel_tol=1e-12, abs_tol=1e-12):
        raise ValueError(f"{label}: supplied difference disagrees with per-run scores")


def prepare(reports):
    files = [reports / study / filename
             for study in ("r20_core_5seed", "kbss_latency_v3")
             for filename in ("per_run.csv", "paired_seed_effects.csv")]
    files.append(reports / "lowrho_extension_v1" / "per_run.csv")
    controlled_run, controlled_pair, kbss_run, kbss_pair, lowrho_run = map(read_csv, files)
    controlled = {(float(r["rho"]), r["method"], int(r["seed"])): r for r in controlled_run}
    kbss = {(r["method"], int(r["seed"])): r for r in kbss_run}
    lowrho = {(float(r["rho"]), LOWRHO_ALIASES.get(r["method"], r["method"]), int(r["seed"])): r
              for r in lowrho_run}
    if len(controlled) != len(controlled_run) or len(kbss) != len(kbss_run) or len(lowrho) != len(lowrho_run):
        raise ValueError("Duplicate source run keys")
    if len(controlled_pair) != 5 or len(kbss_pair) != 12:
        raise ValueError("Expected five controlled pairs and twelve KBSS pairs")
    if any(r.get("diagnostic_only", "").lower() in {"true", "1", "yes"} for r in lowrho_run):
        raise ValueError("Diagnostic-only rows are not learning results")
    observations = []
    # (a) rho = 0.1: three seeds, four controls, computed directly from per-run scores.
    for control in CONTROLS:
        for seed in (0, 1, 2):
            event = float(lowrho[(0.1, "event", seed)]["mean_ise"])
            ctrl = float(lowrho[(0.1, control, seed)]["mean_ise"])
            observations.append(dict(panel="controlled_r10", comparison=f"event_minus_{control}",
                                     seed=seed, metric="ise", difference=event-ctrl,
                                     display_value=1000*(event-ctrl)))
    controlled_seeds = set()
    for row in controlled_pair:
        rho, seed = float(row["rho"]), int(row["seed"])
        if rho != 0.2 or row["comparison"] != "event_minus_complete" or seed in controlled_seeds:
            raise ValueError("Unexpected or repeated controlled comparison")
        controlled_seeds.add(seed)
        event = float(controlled[(rho, "event", seed)]["mean_ise"])
        control = float(controlled[(rho, "complete", seed)]["mean_ise"])
        check_number(row["event_ise"], event, "controlled event ISE")
        check_number(row["control_ise"], control, "controlled complete ISE")
        check_number(row["ise_difference"], event-control, "controlled paired ISE")
        observations.append(dict(panel="controlled", comparison=row["comparison"], seed=seed,
                                 metric="ise", difference=event-control, display_value=1000*(event-control)))
    if controlled_seeds != set(range(5)):
        raise ValueError("Expected controlled seeds 0--4")
    kbss_keys = set()
    for row in kbss_pair:
        comparison, seed = row["comparison"], int(row["seed"])
        control = comparison.removeprefix("event_minus_")
        key = (control, seed)
        if control not in CONTROLS or seed not in (0, 1, 2) or key in kbss_keys:
            raise ValueError("Unexpected or repeated KBSS comparison")
        kbss_keys.add(key)
        for metric, panel in (("crps_ms", "physical"), ("crps_log10_ms", "log")):
            diff = float(kbss[("event", seed)][metric]) - float(kbss[(control, seed)][metric])
            check_number(row[metric], diff, f"KBSS {control}, seed {seed}, {metric}")
            observations.append(dict(panel=panel, comparison=comparison, seed=seed,
                                     metric=metric, difference=diff, display_value=1000*diff))
    sources = [{"path": str(p.relative_to(reports.parent)), "sha256": hashlib.sha256(p.read_bytes()).hexdigest()}
               for p in files]
    return sorted(observations, key=lambda r: (r["panel"], r["comparison"], r["seed"])), sources


def plot(reports, output):
    rows, sources = prepare(reports)
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8,
                         "axes.titlesize": 8.4, "axes.labelsize": 8.2,
                         "xtick.labelsize": 8, "ytick.labelsize": 8,
                         "pdf.fonttype": 42, "ps.fonttype": 42})
    fig, axes = plt.subplots(2, 2, figsize=(6.6, 4.3),
                             gridspec_kw={"width_ratios": [1.25, 1], "height_ratios": [1, 1]})
    fig.subplots_adjust(left=0.17, right=0.99, bottom=0.15, top=0.93, wspace=0.75, hspace=0.78)
    order = ("controlled_r10", "controlled", "physical", "log")
    titles = (r"(a) Controlled, $\rho=0.1$", r"(b) Controlled, $\rho=0.2$",
              "(c) KBSS: physical scale", r"(d) KBSS: $\log_{10}$(ms)")
    xlabels = (r"$\Delta$ ISE ($\times10^{-3}$)", r"$\Delta$ ISE ($\times10^{-3}$)",
               r"$\Delta$ CRPS ($\times10^{-3}$ ms)", r"$\Delta$ CRPS ($\times10^{-3}$)")
    for ax, panel, title, xlabel in zip(axes.ravel(), order, titles, xlabels):
        selected = [r for r in rows if r["panel"] == panel]
        ax.set_title(title, pad=8)
        ax.set_xlabel(xlabel, labelpad=5)
        ax.axvline(0, color="#777777", linestyle=(0, (3, 2)), linewidth=0.85, zorder=1)
        ax.grid(axis="x", color="#dfdfdf", linewidth=0.55, alpha=0.8)
        ax.set_axisbelow(True)
        ax.spines[["top", "right", "left"]].set_visible(False)
        ax.spines["bottom"].set_color("#999999")
        ax.tick_params(axis="y", length=0, pad=4)
        ax.tick_params(axis="x", length=3, width=0.7, color="#777777")
        for row in selected:
            seed = row["seed"]
            if panel == "controlled":
                y = seed
            else:
                method = row["comparison"].removeprefix("event_minus_")
                y = CONTROLS.index(method) + (seed-1)*0.17
            value = row["display_value"]
            ax.scatter(value, y, marker=MARKERS[seed], s=31,
                       facecolor=BLUE if value < 0 else ORANGE,
                       edgecolor="white", linewidth=0.45, zorder=3)
        if panel == "controlled":
            ax.set_yticks(range(5), [f"Seed {s}" for s in range(5)])
            ax.set_ylim(4.6, -0.6)
            ax.set_xlim(-8.5, 0.9)
            ax.set_xticks([-8, -4, 0])
        elif panel == "controlled_r10":
            ax.set_yticks(range(4), LABELS)
            ax.set_ylim(3.6, -0.6)
            ax.set_xlim(-26.5, 2.4)
            ax.set_xticks([-25, -20, -15, -10, -5, 0])
        else:
            ax.set_yticks(range(4), LABELS)
            ax.set_ylim(3.6, -0.6)
            ax.set_xlim((-4.05, 0.35) if panel == "physical" else (-40, 3.5))
            ax.set_xticks([-4, -2, 0] if panel == "physical" else [-40, -20, 0])
    handles = [Line2D([], [], marker=MARKERS[s], linestyle="none", color="#555555",
                      markersize=4.7, label=f"Seed {s}") for s in range(3)]
    fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.62, -0.005),
               ncol=3, frameon=False, fontsize=8, handletextpad=0.35, columnspacing=1.2)
    fig.text(0.01, 0.012, "Negative differences favor event likelihood", fontsize=7.8, color="#333333")
    output.parent.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png"):
        fig.savefig(output.with_suffix("."+ext), dpi=240, bbox_inches="tight", pad_inches=0.03)
    audit = {"sources": sources, "definition": "event minus control, within the same fitted seed",
             "all_differences_verified_against_per_run": True,
             "confidence_intervals": False, "scale_factor": 1000,
             "controlled_r10_seeds": [0, 1, 2], "controlled_seeds": [0, 1, 2, 3, 4], "kbss_seeds": [0, 1, 2],
             "observations": rows,
             "axes": [{"title": ax.get_title(), "x_label": ax.get_xlabel(),
                       "x_limits": list(ax.get_xlim()), "y_limits": list(ax.get_ylim())} for ax in axes.ravel()]}
    output.with_name(output.name+"_data.json").write_text(json.dumps(audit, indent=2)+"\n")
    plt.close(fig)
    print(f"Wrote {output.with_suffix('.pdf')}, PNG, and data JSON; plotted {len(rows)} differences.")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--reports", type=Path, default=HERE.parent/"reports")
    parser.add_argument("--output", type=Path, default=HERE/"paired_seed_effects")
    args = parser.parse_args()
    plot(args.reports, args.output)


==> manuscript_figures/plot_precision_scalability.py <==
"""Regenerate the precision-study figures from the supplied aggregate table.

Run from any directory:
    python /path/to/manuscript_figures/plot_precision_scalability.py

Optional overrides:
    python plot_precision_scalability.py --source ../reports/precision_v1/results_table.md \
        --output-dir .

The source contains one aggregate row for each method/depth/prompt configuration,
not raw timing replicates. Update times are the reported means of per-replicate
medians; memory is the reported maximum peak allocation across replicates.
No aggregation is repeated and no uncertainty bars are inferred. Internal method
keys remain unchanged; only their display names differ from the original plots.
"""
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import math
from pathlib import Path
from typing import Any

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter


METHODS = (
    ("event", "Event likelihood", "#1f77b4", "o"),
    ("digit_ce", "Imputed-label CE", "#ff7f0e", "s"),
    ("histogram", "Histogram (256)", "#2ca02c", "^"),
    ("mixture", "Mixture (5)", "#d62728", "v"),
    ("histogram_grid", "Dense per-value output", "#9467bd", "D"),
)
DEPTHS = (2, 4, 6)
PROMPT_TOKENS = (256, 1024)
EXPECTED_HEADER = (
    "Method", "d", "Prompt tokens", "Repeats", "Update (s)",
    "Peak allocated (GiB)", "vs digit CE", "Status",
)


def read_aggregates(source: Path) -> tuple[bytes, list[dict[str, Any]]]:
    """Read all 30 supplied rows, retaining their original numeric strings."""
    raw = source.read_bytes()
    table_lines = [
        (number, [cell.strip() for cell in line.strip().strip("|").split("|")])
        for number, line in enumerate(raw.decode("utf-8-sig").splitlines(), start=1)
        if line.lstrip().startswith("|")
    ]
    if not table_lines or tuple(table_lines[0][1]) != EXPECTED_HEADER:
        raise ValueError(f"{source}: unrecognized aggregate-table columns")

    rows: list[dict[str, Any]] = []
    seen: set[tuple[str, int, int]] = set()
    for line_number, cells in table_lines[2:]:
        if len(cells) != len(EXPECTED_HEADER):
            raise ValueError(f"{source}:{line_number}: expected eight columns")
        method, depth, prompt, repeats, seconds, gib, ratio, status = cells
        row = {
            "method": method,
            "depth": int(depth),
            "prompt_tokens": int(prompt),
            "repeats": repeats,
            "update_seconds": float(seconds),
            "peak_allocated_gib": float(gib),
            "paired_ratio_to_ce": float(ratio),
            "status": status,
            "source_line": line_number,
            "source_values": dict(zip(EXPECTED_HEADER, cells)),
        }
        key = (row["method"], row["depth"], row["prompt_tokens"])
        if key in seen:
            raise ValueError(f"{source}:{line_number}: duplicate configuration {key}")
        if repeats != "3/3" or status != "ok":
            raise ValueError(f"{source}:{line_number}: require a completed 3/3 configuration")
        for field in ("update_seconds", "peak_allocated_gib", "paired_ratio_to_ce"):
            if not math.isfinite(row[field]) or row[field] <= 0:
                raise ValueError(f"{source}:{line_number}: invalid {field}")
        seen.add(key)
        rows.append(row)

    expected = set(itertools.product((m[0] for m in METHODS), DEPTHS, PROMPT_TOKENS))
    if seen != expected:
        raise ValueError(
            f"Require all 30 method/depth/prompt configurations; "
            f"missing={sorted(expected - seen)}, unexpected={sorted(seen - expected)}"
        )
    return raw, rows


def plot_figures(source: Path, output_dir: Path) -> dict[str, Any]:
    """Write four vector PDFs, four PNGs, and a provenance/data JSON file."""
    source = source.resolve()
    output_dir = output_dir.resolve()
    raw, rows = read_aggregates(source)
    by_configuration = {
        (r["method"], r["depth"], r["prompt_tokens"]): r for r in rows
    }
    output_dir.mkdir(parents=True, exist_ok=True)

    try:
        source_label = source.relative_to(output_dir.parent).as_posix()
    except ValueError:
        source_label = str(source)

    audit: dict[str, Any] = {
        "source": source_label,
        "source_sha256": hashlib.sha256(raw).hexdigest(),
        "source_kind": "Published aggregate table; raw benchmark replicates are not included",
        "source_rows": rows,
        "configuration_count": len(rows),
        "cartesian_grid_verified": True,
        "depths": list(DEPTHS),
        "prompt_tokens": list(PROMPT_TOKENS),
        "label_map": {m: label for m, label, _, _ in METHODS},
        "method_styles": {
            m: {"color": color, "marker": marker}
            for m, _, color, marker in METHODS
        },
        "aggregation": {
            "update_seconds": "Reported mean of per-replicate median full-update times over three benchmark replicates",
            "peak_allocated_gib": "Reported maximum peak allocated memory across three benchmark replicates",
            "paired_ratio_to_ce": "Reported mean of ratios paired within timing replicate, depth, prompt length, and physical GPU; not recomputed from aggregate times",
            "replicate_uncertainty": "Unavailable in supplied table; no uncertainty bars are drawn",
            "new_aggregation": False,
        },
        "numeric_precision": "The exact numeric strings supplied in the markdown are retained in source_values; plotted values use these aggregates directly",
        "figures": [],
    }

    style = {
        "font.family": "DejaVu Sans",
        "font.size": 10,
        "axes.titlesize": 10,
        "axes.labelsize": 10,
        "xtick.labelsize": 10,
        "ytick.labelsize": 10,
        "axes.linewidth": 0.8,
        "xtick.major.width": 0.8,
        "ytick.major.width": 0.8,
        "xtick.major.size": 3.5,
        "ytick.major.size": 3.5,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "axes.unicode_minus": True,
        "savefig.facecolor": "white",
    }
    with plt.rc_context(style):
        for metric, stem, ylabel, ymax in (
            ("peak_allocated_gib", "precision_memory", "Peak allocated memory (GiB)", 53.0),
            ("update_seconds", "precision_time", "Full optimizer update (seconds)", 2.65),
        ):
            for prompt_tokens in PROMPT_TOKENS:
                # Match the original PDF canvas and axes geometry, in points.
                canvas_width = 262.820625 if metric == "peak_allocated_gib" else 262.858125
                canvas_height = 246.105625
                left = 40.59375 if metric == "peak_allocated_gib" else 43.78125
                right, bottom, top = canvas_width - 7.2, 38.205625, 20.65
                fig = plt.figure(figsize=(canvas_width / 72.0, canvas_height / 72.0))
                ax = fig.add_axes([
                    left / canvas_width,
                    bottom / canvas_height,
                    (right - left) / canvas_width,
                    (canvas_height - top - bottom) / canvas_height,
                ])
                series: list[dict[str, Any]] = []
                for method, label, color, marker in METHODS:
                    values = [
                        by_configuration[(method, depth, prompt_tokens)][metric]
                        for depth in DEPTHS
                    ]
                    line, = ax.plot(
                        DEPTHS, values, label=label, color=color, marker=marker,
                        linewidth=1.35, markersize=4.8, zorder=3,
                    )
                    # Check the actual plotted coordinates against the source.
                    if list(line.get_xdata()) != list(DEPTHS) or list(line.get_ydata()) != values:
                        raise RuntimeError(f"Plotted values differ from source for {method}")
                    series.append({"method": method, "label": label, "x": list(DEPTHS), "y": values})

                ax.set_xlim(1.7, 6.3)
                ax.set_ylim(0, ymax)
                ax.set_xticks(DEPTHS)
                if metric == "peak_allocated_gib":
                    ax.set_yticks(range(0, 51, 10))
                else:
                    ax.set_yticks([0, 0.5, 1, 1.5, 2, 2.5])
                    ax.yaxis.set_major_formatter(FormatStrFormatter("%.1f"))
                ax.set_xlabel(r"Decimal depth $d$", labelpad=3.5)
                ax.set_ylabel(ylabel, labelpad=4)
                ax.set_title(f"{prompt_tokens:,} attended prompt tokens", pad=6)
                ax.set_axisbelow(True)
                ax.grid(axis="y", color="#eeeeee", linewidth=0.8)
                legend = ax.legend(
                    loc="upper left", ncol=2, frameon=False, fontsize=7.1,
                    handlelength=1.6, handletextpad=0.45, columnspacing=0.8,
                    borderaxespad=0.6, borderpad=0.2, labelspacing=0.35,
                )
                fig.canvas.draw()
                renderer = fig.canvas.get_renderer()
                if legend.get_window_extent(renderer).x1 > ax.get_window_extent(renderer).x1:
                    raise RuntimeError("Legend does not fit the axes width")

                filename = f"{stem}_{prompt_tokens}"
                fig.savefig(output_dir / f"{filename}.pdf", metadata={
                    "Title": f"Precision scalability: {ylabel}, {prompt_tokens:,} prompt tokens",
                    "Subject": "Curves regenerated from the supplied aggregate benchmark table",
                    "Creator": Path(__file__).name,
                    "CreationDate": None,
                    "ModDate": None,
                })
                fig.savefig(output_dir / f"{filename}.png", dpi=220)
                audit["figures"].append({
                    "filename_stem": filename,
                    "metric": metric,
                    "prompt_tokens": prompt_tokens,
                    "x_limits": list(ax.get_xlim()),
                    "y_limits": list(ax.get_ylim()),
                    "series": series,
                    "uncertainty_bars": False,
                    "plotted_coordinates_verified": True,
                })
                plt.close(fig)

    audit_path = output_dir / "precision_plot_data.json"
    audit_path.write_text(json.dumps(audit, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    return audit


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    figure_dir = Path(__file__).resolve().parent
    parser.add_argument("--source", type=Path, default=figure_dir.parent / "reports" / "precision_v1" / "results_table.md")
    parser.add_argument("--output-dir", type=Path, default=figure_dir)
    args = parser.parse_args()
    audit = plot_figures(args.source, args.output_dir)
    print(f"Verified {audit['configuration_count']} source configurations and 60 plotted coordinates.")
    print(f"Saved four PDF/PNG pairs and precision_plot_data.json in {args.output_dir.resolve()}")


if __name__ == "__main__":
    main()

